Algebraic Approach to Ridge-Regularized Mean Squared Error Minimization in Minimal ReLU Neural Network

This paper investigates a perceptron, a simple neural network model, with ReLU activation and a ridge-regularized mean squared error (RR-MSE). Our approach leverages the fact that the RR-MSE for ReLU perceptron is piecewise polynomial, enabling a systematic analysis using tools from computational algebra. In particular, we develop a Divide-Enumerate-Merge strategy that exhaustively enumerates all local minima of the RR-MSE. By virtue of the algebraic formulation, our approach can identify not only the typical zero-dimensional minima (i.e., isolated points) obtained by numerical optimization, but also higher-dimensional minima (i.e., connected sets such as curves, surfaces, or hypersurfaces). Although computational algebraic methods are computationally very intensive for perceptrons of practical size, as a proof of concept, we apply the proposed approach in practice to minimal perceptrons with a few hidden units.

==> long_equations/ExpandEstimatingEquation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12968,        374]
NotebookOptionsPosition[     12141,        351]
NotebookOutlinePosition[     12566,        368]
CellTagsIndexPosition[     12523,        365]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"===", 
    RowBox[{"=", 
     RowBox[{
      RowBox[{
       RowBox[{"0.", " ", "\:30bb\:30c3\:30c8\:30a2\:30c3\:30d7"}], "==="}], 
      "="}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"L", "=", "3"}], ";"}], " ", "\[IndentingNewLine]", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambda", "=", "\[Lambda]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xtilde", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "n"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"ytilde", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", "n"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SeedRandom", "[", "1234", "]"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "\:518d\:73fe\:6027\:306e\:305f\:3081\:306e\:30b7\:30fc\:30c9", "\:ff1a", 
     "\:4efb\:610f\:306b\:5909\:66f4\:53ef"}], "*)"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"Eind", "=", 
     RowBox[{"RandomChoice", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"===", 
     RowBox[{"=", 
      RowBox[{
       RowBox[{
        RowBox[{
        "1.", " ", 
         "\:30d1\:30e9\:30e1\:30fc\:30bf\:306e\:81ea\:52d5\:751f\:6210"}], 
        "==="}], "="}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bVars", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"b", ",", "#"}], "]"}], "&"}], ",", "L"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"cVars", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"c", ",", "#"}], "]"}], "&"}], ",", "L"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"psi", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"bVars", ",", "cVars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"===", 
     RowBox[{"=", 
      RowBox[{
       RowBox[{
        RowBox[{"2.", " ", "\[Xi]_il", 
         RowBox[{"(", "\[Psi]", ")"}], " ", "\:306e\:5b9a\:7fa9"}], "==="}], 
       "="}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"xi", "[", 
      RowBox[{"i_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"bVars", "[", 
        RowBox[{"[", "l", "]"}], "]"}], "*", 
       RowBox[{"xtilde", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "+", 
      RowBox[{"cVars", "[", 
       RowBox[{"[", "l", "]"}], "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"===", 
     RowBox[{"=", 
      RowBox[{
       RowBox[{
        RowBox[{"3.", " ", "surrogate", " ", "ReLU\:51fa\:529b", " ", 
         RowBox[{"\[Omega]_i", "^", "E"}]}], "==="}], "="}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"omega", "[", "i_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Eind", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "l"}], "]"}], "]"}]}], ")"}], "/", "2"}], "*", 
        RowBox[{"xi", "[", 
         RowBox[{"i", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"===", 
     RowBox[{"=", 
      RowBox[{
       RowBox[{
        RowBox[{"4.", " ", "Omega", " ", "\:884c\:5217\:306e\:69cb\:7bc9"}], 
        "==="}], "="}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Omega", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"omega", "[", "i", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"===", 
     RowBox[{"=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"5.", " ", "R3"}], "-", "MSE\:306e\:5b9a\:7fa9"}], "==="}], 
       "="}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"normPsiSquared", "=", 
     RowBox[{"Total", "[", 
      RowBox[{"psi", "^", "2"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"OmegaMat", "=", "Omega"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Already", " ", "symbolic", " ", "n", " ", "x", " ", "L", " ", "matrix"}],
     "*)"}], "\n", 
   RowBox[{
    RowBox[{"OmegaT", "=", 
     RowBox[{"Transpose", "[", "OmegaMat", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"IL", "=", 
     RowBox[{"IdentityMatrix", "[", "L", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"tempMat", "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"OmegaT", ".", "OmegaMat"}], "+", 
       RowBox[{"lambda", "*", "IL"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"quadForm", "=", 
     RowBox[{"ytilde", ".", "OmegaMat", ".", "tempMat", ".", 
      RowBox[{"Transpose", "[", "OmegaMat", "]"}], ".", "ytilde"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"===", 
      RowBox[{"=", 
       RowBox[{"6.", " ", "\:95a2\:6570", " ", "\[ScriptL]\[Lambda]"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"E", 
        RowBox[{"(", "\[Psi]", ")"}]}], "==="}], "="}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lLambdaE", ":=", 
     RowBox[{
      RowBox[{"lambda", "*", "normPsiSquared"}], "-", "quadForm"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Data", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], "->", 
        FractionBox["1", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "->", 
        FractionBox["2", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "->", 
        FractionBox["3", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "4"], "->", 
        FractionBox["4", "5"]}], ",", 
       RowBox[{
        SubscriptBox["x", "5"], "->", "1"}], ",", 
       RowBox[{
        SubscriptBox["y", "1"], "->", "1"}], ",", 
       RowBox[{
        SubscriptBox["y", "2"], "->", "0"}], ",", 
       RowBox[{
        SubscriptBox["y", "3"], "->", "1"}], ",", 
       RowBox[{
        SubscriptBox["y", "4"], "->", "1"}], ",", 
       RowBox[{
        SubscriptBox["y", "5"], "->", "0"}], ",", 
       RowBox[{"\[Lambda]", "->", 
        FractionBox["1", "10"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"lLambdaE", ",", 
         RowBox[{"bVars", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", "Data"}], "//", 
      "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"lLambdaE", ",", 
         RowBox[{"cVars", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", "Data"}], "//", 
      "Factor"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9615669922488565`*^9, 3.9615670249555707`*^9}, {
   3.96156707478106*^9, 3.961567138132767*^9}, {3.961567182561095*^9, 
   3.961567182982622*^9}, {3.961567324174698*^9, 3.961567389882139*^9}, {
   3.9615674254047527`*^9, 3.9615674383894806`*^9}, {3.9615675689676185`*^9, 
   3.961567635167711*^9}, {3.961567682748578*^9, 3.9615676829492044`*^9}, 
   3.9615677704681206`*^9, {3.9615681137825403`*^9, 3.961568151748813*^9}, {
   3.961568237842515*^9, 3.9615682849206553`*^9}, {3.9615683355096207`*^9, 
   3.961568335651859*^9}, {3.96156849490487*^9, 3.96156849501644*^9}, 
   3.9615685988887706`*^9, 3.961568654475805*^9, {3.9615688742016544`*^9, 
   3.961568880878166*^9}, {3.9615689515612183`*^9, 3.961568993467428*^9}, {
   3.961569229298168*^9, 3.9615692293738413`*^9}, {3.9615692896705456`*^9, 
   3.961569318139304*^9}, {3.9615693673547425`*^9, 3.961569367436239*^9}, {
   3.9615694075081944`*^9, 3.961569425420824*^9}, {3.9615712085145407`*^9, 
   3.9615712085925303`*^9}, {3.9616091511531353`*^9, 
   3.9616091540508766`*^9}, {3.9616093225510855`*^9, 
   3.9616093226309104`*^9}, {3.9616093823130035`*^9, 3.961609402009079*^9}, {
   3.9616094569974036`*^9, 3.961609457118433*^9}, {3.961609735823806*^9, 
   3.9616098394538565`*^9}, 3.961609912233487*^9, {3.961609990329169*^9, 
   3.9616099904183226`*^9}, {3.961610047723053*^9, 3.961610076980362*^9}, 
   3.961610310454651*^9, {3.96161167899323*^9, 3.9616117075274363`*^9}, {
   3.9616118826007414`*^9, 3.961611914950864*^9}, {3.961611947749241*^9, 
   3.9616120040593204`*^9}},
 CellLabel->
  "In[734]:=",ExpressionUUID->"52fdd58a-df95-4f43-bad3-0879434af580"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eind", "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.961609999036922*^9, 3.9616099996833334`*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"cb0fe059-7077-434c-b636-486f5134539d"],

Cell["\<\
\\left(
\\begin{array}{ccc}
 1 & 1 & -1 \\\\
 -1 & -1 & 1 \\\\
 1 & -1 & -1 \\\\
 1 & 1 & -1 \\\\
 -1 & 1 & 1 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{
  3.961609999999111*^9, 3.961610051405717*^9, 3.9616101062851877`*^9, 
   3.9616103185142565`*^9, {3.961611686175088*^9, 3.961611711275815*^9}, {
   3.961611888176357*^9, 3.961611961395154*^9}},
 CellLabel->
  "Out[682]//TeXForm=",ExpressionUUID->"27e85e2f-7217-4b96-ae6d-6f8b635c9881"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Numerator", "[", "f1", "]"}], "//", "Expand"}], "//", 
  "TeXForm"}]], "Input",
 CellChangeTimes->{{3.961570763139426*^9, 3.9615707653213663`*^9}, {
  3.9616098524294243`*^9, 3.961609852649545*^9}, {3.9616099977156787`*^9, 
  3.9616099986241984`*^9}},
 CellLabel->
  "In[758]:=",ExpressionUUID->"d4ffeafe-2af3-4e5e-adeb-eb5741a9fd97"],

Cell["\<\
80 b_1^4 c_1+600 b_1^3 c_1^2+200 b_1^3 c_2^2+80 b_2 b_1^3 c_2+2000 b_1^2 \
c_1^3+2000 b_1^2 c_1 c_2^2+80 b_2^2 b_1^2
   c_1+200 b_1^2 c_1+800 b_2 b_1^2 c_1 c_2+2500 b_1 c_1^4+2500 b_1 c_2^4+2000 \
b_2 b_1 c_2^3+200 b_2^2 b_1 c_1^2+500
   b_1 c_1^2+600 b_2^2 b_1 c_2^2+5000 b_1 c_1^2 c_2^2+500 b_1 c_2^2+80 b_2^3 \
b_1 c_2+2000 b_2 b_1 c_1^2 c_2+200 b_2
   b_1 c_2+4 b_1^5+8 b_2^2 b_1^3+20 b_1^3+4 b_2^4 b_1+20 b_2^2 b_1-75 b_1-500 \
c_1\
\>", "Output",
 CellChangeTimes->{
  3.961570765623571*^9, 3.9615712139203873`*^9, 3.9616091783778267`*^9, 
   3.961609295336606*^9, {3.9616093373229747`*^9, 3.9616093882190695`*^9}, {
   3.9616094397246294`*^9, 3.961609462422593*^9}, {3.961609760669751*^9, 
   3.9616098093639917`*^9}, 3.9616098539396267`*^9, 3.961609918760651*^9, {
   3.96160999539989*^9, 3.9616100530075645`*^9}, 3.961610115962759*^9, 
   3.961611152860531*^9, {3.9616116876169405`*^9, 3.9616117121316123`*^9}, {
   3.9616119070757422`*^9, 3.9616120081153574`*^9}, 3.9616121188997583`*^9},
 CellLabel->
  "Out[758]//TeXForm=",ExpressionUUID->"cf59557c-faaf-41c9-a087-5c7e7510891e"]
}, Open  ]]
},
WindowSize->{938.25, 741.75},
WindowMargins->{{Automatic, 1354.5}, {Automatic, 106.5}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (2023\:5e741\:670830\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1a1aa3c2-d5a8-4706-b259-d9f9a17aa4f6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 9339, 267, 1012, "Input",ExpressionUUID->"52fdd58a-df95-4f43-bad3-0879434af580"],
Cell[CellGroupData[{
Cell[9922, 291, 210, 4, 43, "Input",ExpressionUUID->"cb0fe059-7077-434c-b636-486f5134539d"],
Cell[10135, 297, 469, 16, 183, "Output",ExpressionUUID->"27e85e2f-7217-4b96-ae6d-6f8b635c9881"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10641, 318, 381, 9, 43, "Input",ExpressionUUID->"d4ffeafe-2af3-4e5e-adeb-eb5741a9fd97"],
Cell[11025, 329, 1100, 19, 98, "Output",ExpressionUUID->"cf59557c-faaf-41c9-a087-5c7e7510891e"]
}, Open  ]]
}
]
*)


